The globular cluster NGC7492 and the Sagittarius tidal stream: together but unmixed

We have derived from VIMOS spectroscopy the radial velocities for a sample of 71 stars selected from CFHT/Megacam photometry around the Galactic globular cluster NGC7492. In the resulting velocity distribution, it is possible to distinguish two relevant non-Galactic kinematic components along the same line of sight: a group of stars at $\langle{v_{\rm r}}\rangle \sim 125$km s$^{-1}$ which is compatible with the velocity of the old leading arm of the Sagittarius tidal stream, and a larger number of objects at $\langle{v_{\rm r}}\rangle \sim -110$km s$^{-1}$ that might be identified as members of the trailing wrap of the same stream. The systemic velocity of NGC7492 set at $v_{\rm r} \sim -177$km s$^{-1}$ differs significantly from that of both components, thus our results confirm that this cluster is not one of the globular clusters deposited by the Sagittarius dwarf spheroidal in the Galactic halo, even if it is immersed in the stream. A group of stars with $<v_{\rm r}> \sim -180$km s$^{-1}$ might be comprised of cluster members along one of the tidal tails of NGC7492.

==> compila.sh <==
pdflatex draft
bibtex draft
pdflatex draft
pdflatex draft

